Simulating Relational Event Histories: Why and How

Many important social phenomena are characterized by repeated interactions among individuals over time such as email exchanges in an organization or face-to-face interactions in a classroom. To understand the underlying mechanisms of social interaction dynamics, statistical simulation techniques of longitudinal network data on a fine temporal granularity are crucially important. This paper makes two contributions to the field. First, we present statistical frameworks to simulate relational event networks under dyadic and actor-oriented relational event models which are implemented in a new R package 'remulate'. Second, we explain how the simulation framework can be used to address challenging problems in temporal social network analysis, such as model fit assessment, theory building, network intervention planning, making predictions, understanding the impact of network structures, to name a few. This is shown in three extensive case studies. In the first study, it is elaborated why simulation-based techniques are crucial for relational event model assessment which is illustrated for a network of criminal gangs. In the second study, it is shown how simulation techniques are important when building and extending theories about social phenomena which is illustrated via optimal distinctiveness theory. In the third study, we demonstrate how simulation techniques contribute to a better understanding of the longevity and the potential effect sizes of network interventions. Through these case studies and software, researchers will be able to better understand social interaction dynamics using relational event data from real-life networks.

==> code.R <==
library(remulate)
library(remstats)
library(remstimate)

reh <- remify::remify(edgelist = edgelist, model = "tie")

statistics <- ~ remstats::send(variable = "IsPubHouse", attr_actors = actor_cov)+
    remstats::send(variable = "BonPow", attr_actors = actor_cov)+
    remstats::send(variable = "size_medium", attr_actors = actor_cov)+
    remstats::send(variable = "size_large", attr_actors = actor_cov)+
    remstats::send(variable = "size_verylarge", attr_actors = actor_cov)+
    remstats::receive(variable = "IsPubHouse", attr_actors = actor_cov)+
    remstats::receive(variable = "BonPow",attr_actors =  actor_cov)+
    remstats::receive(variable = "size_medium", attr_actors = actor_cov)+
    remstats::receive(variable = "size_large", attr_actors = actor_cov)+
    remstats::receive(variable = "size_verylarge", attr_actors = actor_cov)+
    remstats::tie(attr_dyads = dyad_cov, variable = "distance",scaling="std")+
    remstats::tie(attr_dyads = dyad_cov, variable = "rivalry")+
    remstats::inertia(scaling = "prop")+ #FrPSndSnd
    remstats::rrankReceive() + #RRecSnd
    remstats::rrankSend() +#RSndSnd
    remstats::itp(scaling="std")+
    remstats::otp(scaling="std")+
    remstats::psABBA()+
    remstats::psABBY()+
    remstats::psABAY()

statistics_array <- remstats::tomstats(effects = statistics, reh = reh)

# Estimate the model
est <- remstimate::remstimate(reh = reh, stats = statistics_array, model = "tie", method = "MLE", ncores = 1)

params <- est$coefficients

# Simulate from this model
sim_statistics <- ~ remulate::baseline(param = params["baseline"])+
    remulate::send(param = params["send_BonPow"], variable = "BonPow", attributes = actor_cov)+
    remulate::send(param = params["send_size_medium"], variable = "size_medium", attributes = actor_cov)+
    remulate::send(param = params["send_size_large"], variable = "size_large", attributes = actor_cov)+
    remulate::send(param = params["send_size_verylarge"], variable = "size_verylarge", attributes = actor_cov)+
    remulate::receive(param = params["receive_IsPubHouse"], variable = "IsPubHouse", attributes = actor_cov)+
    remulate::receive(param = params["receive_BonPow"], variable = "BonPow",attributes =  actor_cov)+
    remulate::receive(param = params["receive_size_medium"], variable = "size_medium", attributes = actor_cov)+
    remulate::receive(param = params["receive_size_large"], variable = "size_large", attributes = actor_cov)+
    remulate::receive(param = params["receive_size_verylarge"], variable = "size_verylarge", attributes = actor_cov)+
    remulate::dyad(param = params["tie_distance"], attributes = dyad_cov, variable = "distance",scaling="std")+
    remulate::dyad(param = params["tie_rivalry"], attributes = dyad_cov, variable = "rivalry")+
    remulate::inertia(param = params["inertia"], scaling = "prop")+ #FrPSndSnd
    remulate::rrankReceive(param = params["rrankReceive"] ) + #RRecSnd
    remulate::rrankSend(param = params["rrankSend"] ) + #RSndSnd
    remulate::itp(param = params["itp"], scaling="std")+
    remulate::otp(param = params["otp"], scaling="std")+
    remulate::psABBA(param = params["psABBA"] )+
    remulate::psABBY(param = params["psABBY"] )+
    remulate::psABAY(param = params["psABAY"] )



# Simulate 100 relational event histories    
net_folder = "./net/"
runs = 100
for(r in 1:runs){
    dat <- remulate::remulateTie(effects = sim_statistics, actors = 1:33, time = 100000, events = nrow(edgelist))
    save(dat,file=paste0(net_folder,"dat_",r,".rdata"))
}


==> remulate_example.R <==
library(devtools)
install_github("TilburgNetworkGroup/remulate")

#load the package
library(remulate)

# define number of actors for the simulations
N <- 10
# create a covariates data.frame that contains covariates for each actor in the network
cov <- data.frame(id=1:N,time=rep(0,N),gender=sample(c(0,1),N,replace=T,prob=c(0.4,0.6)),age=sample(20:30,N,replace=T))

#formula to specify statistics for tie-oriented model
effects <- ~ remulate::baseline(-3)+
    remulate::inertia(0.10,scaling="std") + 
    remulate::reciprocity(-0.04)+
    remulate::same(0.02,variable="gender", attributes = cov)+
    remulate::send(0.01, variable="age", attributes = cov)+
    remulate::interact(param=.01, indices = c(2,5)) #interaction of inertia (2) and send age (5)

#generate 100 events using tie oriented model or until time reaches a value of 100
dat <- remulate::remulateTie(effects = effects, actors = 1:N, events = 100, time = 100)

#formulae to specify statistics for actor-oriented model
rate_effects <- ~ remulate::baseline(-3) + 
    remulate::outdegreeSender(0.1)+
    remulate::send(0.01,variable="age",attributes=cov)

choice_effects <- ~remulate::inertia(0.1) +
    remulate::reciprocity(-0.3)+
    remulate::same(0.02,variable="gender",attributes = cov)

#generate using actor oriented model
dat <- remulate::remulateActor(rate_effects, choice_effects, actors = 1:N, events = 100, time = 100)

